Regularized dynamical parametric approximation of stiff evolution problems

Evolutionary deep neural networks have emerged as a rapidly growing field of research. This paper studies numerical integrators for such and other classes of nonlinear parametrizations $ u(t) = \Phi(\theta(t)) $, where the evolving parameters $\theta(t)$ are to be computed. The primary focus is on tackling the challenges posed by the combination of stiff evolution problems and irregular parametrizations, which typically arise with neural networks, tensor networks, flocks of evolving Gaussians, and in further cases of overparametrization. We propose and analyse regularized parametric versions of the implicit Euler method and higher-order implicit Runge--Kutta methods for the time integration of the parameters in nonlinear approximations to evolutionary partial differential equations and large systems of stiff ordinary differential equations. At each time step, an ill-conditioned nonlinear optimization problem is solved approximately with a few regularized Gauss--Newton iterations. Error bounds for the resulting parametric integrator are derived by relating the computationally accessible Gauss--Newton iteration for the parameters to the computationally inaccessible Newton iteration for the underlying non-parametric time integration scheme. The theoretical findings are supported by numerical experiments that are designed to show key properties of the proposed parametric integrators.

==> Figures/defects_time.m <==
close all
clear all

set(groot, 'defaultAxesTickLabelInterpreter','latex'); 
set(groot, 'defaultLegendInterpreter','latex');
load('../data/defects_reg_fineqdr.mat')
cutoff = 20;
symbols='*^s.+o.v><';
n1 = 6;
ms=[6 6 6 8 6 6 6 6 6 6 6];
gr=(linspace(.66,0,n1))';
colors=0*[gr gr gr];
colors(4,:) = [0,0,1];

h1=figure(1);
subplot(1,2,1)
set(h1,'Position',[10 10 1200 400])
defects_0 = defects_0(:,1:cutoff);
defects_1 = defects_1(:,1:cutoff);
defects_2 = defects_2(:,1:cutoff);
defects_3 = defects_3(:,1:cutoff);
defects_4 = defects_4(:,1:cutoff);
defects_5 = defects_5(:,1:cutoff);

for j=1:length(defects_0(:,1))
if j==1
    semilogy(defects_0(j,:),'Color',colors(1,:),'DisplayName','$\varepsilon = 1$','Marker',symbols(1))
    hold on
else 
    semilogy(defects_0(j,:),'Color',colors(1,:),'DisplayName','$\varepsilon = 1$','Marker',symbols(1))
end
end
semilogy(defects_1(j,:),'Color',colors(2,:),'DisplayName','$\varepsilon = 10^{-1}$','Marker',symbols(2))
for j=2:length(defects_0(:,1))
semilogy(defects_1(j,:),'Color',colors(2,:),'DisplayName','$\varepsilon = 10^{-1}$','Marker',symbols(2))
end
semilogy(defects_2(j,:),'Color',colors(3,:),'DisplayName','$\varepsilon = 10^{-2}$','Marker',symbols(3))
for j=1:length(defects_0(:,1))
semilogy(defects_2(j,:),'Color',colors(3,:),'DisplayName','$\varepsilon = 10^{-2}$','Marker',symbols(3))
end

for j=1:length(defects_0(:,1))
semilogy(defects_3(j,:),'Color',colors(4,:),'Marker',symbols(4),'DisplayName','$\varepsilon = 10^{-3}$')
end
for j=1:length(defects_0(:,1))
semilogy(defects_4(j,:),'Color',colors(5,:),'Marker',symbols(5),'DisplayName','$\varepsilon = 10^{-4}$')
end
for j=1:length(defects_0(:,1))
semilogy(defects_5(j,:),'Color',colors(6,:),'Marker',symbols(6),'DisplayName','$\varepsilon = 10^{-5}$')
end
title("Smooth initial condition",'Interpreter','Latex')
xlabel('Gau\ss--Newton iteration $k$','Interpreter','Latex')
ylabel('Defect $\delta^k$','Interpreter','Latex')
legendEntries = findobj(gca, '-property', 'DisplayName');
labels = get(legendEntries, 'DisplayName');
[uniqueLabels, idx] = unique(labels, 'stable');
es = flip(legendEntries(idx));
legend(es, flip(uniqueLabels),'NumColumns',2);
ylim([10^(-7),10^(1)])


%% Second plot
load('../data/defects_peak_fineqdr.mat')

defects_0 = defects_0(:,1:cutoff);
defects_1 = defects_1(:,1:cutoff);
defects_2 = defects_2(:,1:cutoff);
defects_3 = defects_3(:,1:cutoff);
defects_4 = defects_4(:,1:cutoff);
defects_5 = defects_5(:,1:cutoff);
subplot(1,2,2)
set(h1,'Position',[10 10 1200 400])
defects_0(:,1) = 1;
for j=1:length(defects_0(:,1))
semilogy(defects_0(j,:),'Color',colors(1,:),'Marker',symbols(1),'DisplayName','$\varepsilon = 1$')
if j==1
    hold on
end
end
for j=1:1
semilogy(defects_1(j,:),'Color',colors(2,:),'Marker',symbols(2),'DisplayName','$\varepsilon = 10^{-1}$')
end
for j=1:length(defects_0(:,1))
semilogy(defects_2(j,:),'Color',colors(3,:),'Marker',symbols(3),'DisplayName','$\varepsilon = 10^{-2}$')
end

for j=1:length(defects_3(:,1))
semilogy(defects_3(j,:),'Color',colors(4,:),'Marker',symbols(4),'DisplayName','$\varepsilon = 10^{-3}$')
end
%% Repeat drawing
for j=1:length(defects_0(:,1))
semilogy(defects_1(j,:),'Color',colors(2,:),'Marker',symbols(2),'DisplayName','$\varepsilon = 10^{-1}$')
end
for j=1:length(defects_0(:,1))
semilogy(defects_2(j,:),'Color',colors(3,:),'Marker',symbols(3),'DisplayName','$\varepsilon = 10^{-2}$')
end

ylim([10^(-7),10^(1)])
xlabel('Gau\ss--Newton iteration $k$','Interpreter','Latex')
ylabel('Defect $\delta^k$','Interpreter','Latex')
title("Initial condition with low regularity",'Interpreter','Latex')
legendEntries = findobj(gca, '-property', 'DisplayName');
labels = get(legendEntries, 'DisplayName');
[uniqueLabels, idx] = unique(labels, 'stable');
idshift = [4,2,1,3];
es = (legendEntries(idx(idshift)));
legend(es, (uniqueLabels(idshift)),'Location','southeast');
fontsize(h1,scale=1.4)
saveas(gcf,'GN_iteration','epsc')


==> Figures/eps_delta_curves.m <==
clear all
close all
figure(1)
load('../data/eps_delta_reg_MPsimpl.mat')
h1=figure(1);
set(h1,'Position',[10 10 1200 400])
subplot(1,2,1)
eps_delta_plot(epss,taus,deltas,'Smooth initial condition')
% saveas(gcf,'eps_delta_reg_RK','epsc')
% close all


subplot(1,2,2)
load('../data/eps_delta_peak_MPsimpl.mat')
eps_delta_plot(epss,taus,deltas,'Initial condition with low regularity')
saveas(gcf,'eps_delta_MPsimpl','epsc')

close all
h2=figure(1);
set(h2,'Position',[10 10 1200 400])
load('../data/eps_delta_reg_RKsimpl.mat')
subplot(1,2,1)
eps_delta_plot(epss,taus,deltas,'Smooth initial condition')
%saveas(gcf,'eps_delta_reg_MP','epsc')
subplot(1,2,2)
load('../data/eps_delta_peak_RKsimpl.mat')
eps_delta_plot(epss,taus,deltas,'Initial condition with low regularity')
saveas(gcf,'eps_delta_RKsimpl','epsc')

==> Figures/error_plots_diff_methods_RK.m <==
function [] = error_plots_diff_methods_RK( ERRS,step_size,figurenumber,filename1)
set(groot, 'defaultAxesTickLabelInterpreter','latex'); 
set(groot, 'defaultLegendInterpreter','latex');
%% Creating time convergence plots
% h1=figure(figurenumber);
% %subplot(1,2,1)
% set(h1,'Position',[10 10 500 420])
 %   style_list={'-d','-o','-^','-h','-*','-+','-x','p','.','r','b','y'};
start_time=1;
end_time=min(10,length(step_size));
%% Creating the plots
start_space=1;
end_space=4;
vect=step_size(start_time:end_time);
err=ERRS(start_space:end_space,start_time:end_time);

[n1 n2]=size(err);
symbols='s*s*d+^.v><';
ms=[6 6 6 8 6 6 6 6 6 6 6];
gr=(linspace(.66,0,n1))';
colors=[gr gr gr];
for jj=1:n1
    if jj > 2
    loglog(vect,err(jj,:), ...
           'LineWidth',1,...
           'Marker',symbols(jj),...
           'LineStyle','--',...
           'MarkerSize',ms(jj),...
           'Color', colors(jj,:));

    else
    loglog(vect,err(jj,:), ...
           'LineWidth',1,...
           'Marker',symbols(jj),...
           'MarkerSize',ms(jj),...
           'Color', colors(jj,:));%'Color', 'black'); %
    end
    if jj==1
        hold on;
    end
end

%% Plotting the reference line
 c = 0.002;
% loglog((step_size),c*5*step_size,'--k')
% loglog((step_size),c*(5*step_size).^2,'--k')
 loglog((step_size),c*(5*step_size).^3,'--k')
 loglog((step_size),c*(5*step_size).^4,'--k')
 %% Title
% strL2=strcat(string1,' s= ',num2str(s),' L2 time conv.');
%strL2=strcat(string1,' L^2-norm time conv.');
%title(strL2)
title("Time convergence error",'Interpreter','Latex')
%% Creating the legend
legend( strcat('Error of Gau\ss-2'),strcat('Error of RadauIIA-2'),strcat('$\delta$ of Gau\ss-2'),...
    strcat('$\delta$ of RadauIIA-2'),...
  strcat('$\mathcal O(h^3)$'),  strcat('$\mathcal O(h^4)$'),'location','northwest','Interpreter','Latex'); 
%% Labelling the axis
xlabel('step size $h$','Interpreter','Latex')
ylabel('$L^2$- error at time $T=1$','Interpreter','Latex')

xlim([min(step_size)*0.5 max(step_size)*2])  
 ylim([10^(-7) 10^(-2)])
  hold off
%saveas(gcf,filename1,'epsc') 
end
